A Geometric Framework for Adversarial Vulnerability in Machine Learning

This work starts with the intention of using mathematics to understand the intriguing vulnerability observed by ~\citet{szegedy2013} within artificial neural networks. Along the way, we will develop some novel tools with applications far outside of just the adversarial domain. We will do this while developing a rigorous mathematical framework to examine this problem. Our goal is to build out theory which can support increasingly sophisticated conjecture about adversarial attacks with a particular focus on the so called ``Dimpled Manifold Hypothesis'' by ~\citet{shamir2021dimpled}. Chapter one will cover the history and architecture of neural network architectures. Chapter two is focused on the background of adversarial vulnerability. Starting from the seminal paper by ~\citet{szegedy2013} we will develop the theory of adversarial perturbation and attack. Chapter three will build a theory of persistence that is related to Ricci Curvature, which can be used to measure properties of decision boundaries. We will use this foundation to make a conjecture relating adversarial attacks. Chapters four and five represent a sudden and wonderful digression that examines an intriguing related body of theory for spatial analysis of neural networks as approximations of kernel machines and becomes a novel theory for representing neural networks with bilinear maps. These heavily mathematical chapters will set up a framework and begin exploring applications of what may become a very important theoretical foundation for analyzing neural network learning with spatial and geometric information. We will conclude by setting up our new methods to address the conjecture from chapter 3 in continuing research.

==> convert_pdf.sh <==
#!/bin/bash

# Base directory from which the script is run
BASE_DIR=$(pwd)

# Function to convert PDFs to PNGs in a directory
convert_pdfs_in_directory() {
    local dir="$1"
    
    # Loop through each PDF file in the directory
    for pdf_file in "$dir"/*.pdf; do
        # Check if the file exists to avoid errors when there are no PDFs
        if [[ -f "$pdf_file" ]]; then
            # Extract the base name of the PDF file (without extension)
            base_name="${pdf_file%.pdf}"
            
            # Convert the PDF to PNG using ImageMagick
            convert "$pdf_file" "${base_name}.png"
            
            echo "Converted $pdf_file to ${base_name}.png"
        fi
    done
}

# Export the function to be used by find
export -f convert_pdfs_in_directory

# Find all subdirectories and run the conversion function
find "$BASE_DIR" -type d -exec bash -c 'convert_pdfs_in_directory "$0"' {} \;

echo "All PDF files have been converted to PNG."


==> convert_pdf_include.sh <==
#!/bin/bash

# Base directory from which the script is run
BASE_DIR=$(pwd)

# Function to replace .pdf references with .png in .tex files
replace_pdf_with_png() {
    local tex_file="$1"
    
    # Use sed to replace .pdf with .png in \includegraphics commands
    sed -i 's/\\includegraphics{\([^}]*\)\.pdf}/\\includegraphics{\1\.png}/g' "$tex_file"
    
    echo "Updated $tex_file"
}

# Export the function to be used by find
export -f replace_pdf_with_png

# Find all .tex files and run the replacement function
find "$BASE_DIR" -name "*.tex" -exec bash -c 'replace_pdf_with_png "$0"' {} \;

echo "All .tex files have been updated."

